Is my transaction done yet? An empirical study of transaction processing times in the Ethereum Blockchain Platform

Ethereum is one of the most popular platforms for the development of blockchain-powered applications. These applications are known as Dapps. When engineering Dapps, developers need to translate requests captured in the front-end of their application into one or more smart contract transactions. Developers need to pay for these transactions and, the more they pay (i.e., the higher the gas price), the faster the transaction is likely to be processed. Therefore developers need to optimize the balance between cost (transaction fees) and user experience (transaction processing times). Online services have been developed to provide transaction issuers (e.g., Dapp developers) with an estimate of how long transactions will take to be processed given a certain gas price. These estimation services are crucial in the Ethereum domain and several popular wallets such as Metamask rely on them. However, their accuracy has not been empirically investigated so far. In this paper, we quantify the transaction processing times in Ethereum, investigate the relationship between processing times and gas prices, and determine the accuracy of state-of-the-practice estimation services. We find that transactions are processed in a median of 57s and that 90% of the transactions are processed within 8m. The higher gas prices result in faster transaction processing times with diminishing returns. In particular, we observe no practical difference in processing time between expensive and very expensive transactions. In terms of accuracy of processing time estimation services, we note that they are equivalent. However, when stratifying transactions by gas prices, Etherscan's Gas Tracker is the most accurate estimation service for very cheap and cheap transaction. EthGasStation's Gas Price API, in turn, is the most accurate estimation service for regular, expensive, and very expensive transactions.

==> images/appendix/crop-pdfs.sh <==
#Runs for all pdfs in current dir
files=$(find . -name "*.pdf")
for file in $files
do
  pdfcrop "$file" "$file"
done


==> images/crop-pdfs.sh <==
#Runs for all pdfs in current dir
files=$(find . -name "*.pdf")
for file in $files
do
  pdfcrop "$file" "$file"
done


==> images/data-collection/crop-pdfs.sh <==
#Runs for all pdfs in current dir
files=$(find . -name "*.pdf")
for file in $files
do
  pdfcrop "$file" "$file"
done

